Off-shell minimal form factors

We study off-shell n-particle form factors of half-BPS operators built from n complex scalar fields at the two-loop order in the planar maximally supersymmetric Yang-Mills theory (sYM). These are known as minimal form factors. We construct their representation as a sum of independent scalar Feynman integrals relying on two complementary techniques. First, by going to the Coulomb branch of the theory by employing the spontaneous symmetry breaking which induces masses, but only for external particles while retaining masslessness for virtual states propagating in quantum loops. For a low number of external legs, this entails an uplift of massless integrands to their massive counterparts. Second, utilizing the N=1 superspace formulation of the N=4 sYM and performing algebra of covariant derivatives off-shell. Both techniques provide identical results. These form factors are then studied in the near-mass-shell limit with the off-shellness regularizing emerging infrared divergences. We observe their exponentiation and confirm the octagon anomalous dimension, not the cusp, as the coefficient of the Sudakov double logarithmic behavior. By subtracting these singularities and defining a finite remainder, we verified that its symbol is identical to the one found a decade ago in the conformal case. Beyond-the-symbol contributions are different in the two cases, however.

==> anc/integrals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    122692,       3505]
NotebookOptionsPosition[    121383,       3473]
NotebookOutlinePosition[    121780,       3489]
CellTagsIndexPosition[    121737,       3486]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Integrals", "Subsection",
 CellChangeTimes->{{3.919247060602325*^9, 3.919247072736854*^9}, {
  3.941539848933885*^9, 
  3.941539853434444*^9}},ExpressionUUID->"e5d01935-8428-47db-b21f-\
57acba7ae566"],

Cell[CellGroupData[{

Cell["Tri", "Subsubsection",
 CellChangeTimes->{{3.919247666428975*^9, 3.919247668775687*^9}, {
  3.941539776469508*^9, 
  3.94153978626655*^9}},ExpressionUUID->"346f2ef8-1d43-4bb9-b8a5-\
43e98204c75b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T1", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Pi]", "2"], "3"], "+", 
   SuperscriptBox[
    RowBox[{"Log", "[", "m", "]"}], "2"], "-", 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", "m", "]"}], " ", 
    RowBox[{"Log", "[", "x", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"Log", "[", "x", "]"}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.919247673155333*^9, 3.91924768670864*^9}, {
  3.941539870923222*^9, 
  3.941539883520959*^9}},ExpressionUUID->"62cd2d06-5984-4811-88de-\
a091d4475e72"]
}, Open  ]],

Cell[CellGroupData[{

Cell["DTri", "Subsubsection",
 CellChangeTimes->{{3.9192476990894127`*^9, 3.919247702859956*^9}, {
  3.94153978081666*^9, 
  3.94153978412595*^9}},ExpressionUUID->"7c2f8e83-c55d-4ca6-a1f5-\
f6bb40212162"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T2", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["\[Pi]", "4"]}], "60"], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Log", "[", "m", "]"}], "4"], "4"], "-", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Log", "[", "m", "]"}], " ", 
    RowBox[{"Log", "[", "x", "]"}]}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Log", "[", "m", "]"}], "3"], " ", 
    RowBox[{"Log", "[", "x", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "m", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "2"]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", "m", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "3"]}], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "4"], "4"]}]}]], "Input",
 CellChangeTimes->{{3.919247716286949*^9, 3.919247731009274*^9}, {
  3.941539870924769*^9, 
  3.94153987092878*^9}},ExpressionUUID->"0cdd3dbc-80d3-4980-8052-\
92c90bfe62f7"]
}, Closed]],

Cell[CellGroupData[{

Cell["TriBox", "Subsubsection",
 CellChangeTimes->{{3.919247760705224*^9, 3.919247766213242*^9}, 
   3.941539803985894*^9},ExpressionUUID->"a7651134-84eb-436f-b545-\
26ae1d12da44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TriBox", "[", 
   RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"360", " ", "u", " ", "w"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"31", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "u"}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "w"}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1080", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"120", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"1080", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1440", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1440", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"1080", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"1080", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1080", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1080", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"1440", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"1440", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1440", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1440", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1440", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1080", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"2160", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
       "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1080", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"1440", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
       "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
       "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"1440", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1440", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1080", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"1080", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"1080", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"2160", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"1080", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"150", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"1080", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"180", " ", "w", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "4"]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"360", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"720", " ", "u", " ", 
      RowBox[{"Log", "[", "m", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"360", " ", "w", " ", 
      RowBox[{"Log", "[", "m", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"60", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"18", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"18", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"18", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"12", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"24", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
        RowBox[{"3", " ", "w", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "m", "]"}], "3"]}], "+", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "w"}], ")"}]}], "+", 
           RowBox[{"6", " ", "w", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "u"}], "+", 
              RowBox[{"5", " ", "w"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "m", "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"w", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
           RowBox[{"3", " ", "w", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
           RowBox[{"u", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"G", "[", 
                RowBox[{
                 RowBox[{"-", "w"}], ",", 
                 RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{"Log", "[", "m", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"18", " ", "w", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"12", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"18", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "+", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], 
        "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"12", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"12", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"24", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{"24", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "u", " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "w", " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{
            RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"9", " ", "w", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "m", "]"}], "3"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "w"}], ")"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}], "-", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "w"}], "+", 
           RowBox[{"6", " ", "w", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
           RowBox[{"3", " ", "u", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
           RowBox[{"3", " ", "u", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
           RowBox[{"6", " ", "w", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
           RowBox[{"3", " ", "u", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{
               RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
           RowBox[{"3", " ", "w", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{
               RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
           RowBox[{"9", " ", "u", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
           RowBox[{"9", " ", "w", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"-", "w"}], ",", 
              RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
           RowBox[{"3", " ", "u", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
           RowBox[{"3", " ", "w", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "m", "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"6", " ", "w", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.919247820692484*^9, 3.919247842307193*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"ebae6728-d553-41d9-ae89-9d29bd706908"]
}, Closed]],

Cell[CellGroupData[{

Cell["TriBoxRed", "Subsubsection",
 CellChangeTimes->{{3.919247929277103*^9, 3.919247950053689*^9}, {
  3.94153980933841*^9, 
  3.9415398121590643`*^9}},ExpressionUUID->"3554668a-9339-4462-9a0f-\
d67924c0e7ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TriBoxRed", "[", 
   RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"360", " ", "w"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"31", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"720", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"1080", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"720", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1440", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"1080", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"720", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"720", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"1440", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1440", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1440", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1080", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"2160", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
       "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "0", ",", "u"}], 
       "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "+", 
     RowBox[{"720", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"720", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"720", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
     RowBox[{"1440", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}]}], "-", 
     RowBox[{"1080", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"2160", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "0", ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Log", "[", "m", "]"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"720", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{
         RowBox[{"-", "v"}], "-", "w"}], ",", "u"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", 
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "v"}], "]"}], "+", 
           RowBox[{"G", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}], "+", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], "-", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "w"}], ",", 
             RowBox[{"-", "w"}], ",", "v"}], "]"}], "-", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "+", 
           RowBox[{"4", " ", 
            RowBox[{"G", "[", 
             RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "m", "]"}], "2"]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "v"}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"360", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"720", " ", 
      RowBox[{"Log", "[", "m", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "v"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", 
           RowBox[{"-", "w"}], ",", "v"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "0", ",", "v"}], "]"}], " ", 
         RowBox[{"Log", "[", "m", "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "w"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "m", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "v"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "m", "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"-", "w"}], ",", "v"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"0", ",", "0", ",", "w"}], "]"}], "-", 
           SuperscriptBox[
            RowBox[{"Log", "[", "m", "]"}], "2"]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.917956274230185*^9, 3.91795627630855*^9}, {
   3.9192481987713213`*^9, 3.919248242920411*^9}, 
   3.9415398214712257`*^9},ExpressionUUID->"11665939-6269-411f-9c0b-\
f14b536abb55"]
}, Closed]]
}, Closed]]
},
WindowSize->{808, 767},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"33afeaa1-05c5-4a5d-8e01-73b72b8051a5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 206, 4, 54, "Subsection",ExpressionUUID->"e5d01935-8428-47db-b21f-57acba7ae566"],
Cell[CellGroupData[{
Cell[811, 30, 202, 4, 45, "Subsubsection",ExpressionUUID->"346f2ef8-1d43-4bb9-b8a5-43e98204c75b"],
Cell[1016, 36, 561, 16, 51, "Input",ExpressionUUID->"62cd2d06-5984-4811-88de-a091d4475e72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1614, 57, 204, 4, 45, "Subsubsection",ExpressionUUID->"7c2f8e83-c55d-4ca6-a1f5-f6bb40212162"],
Cell[1821, 63, 1413, 44, 95, "Input",ExpressionUUID->"0cdd3dbc-80d3-4980-8052-92c90bfe62f7"]
}, Closed]],
Cell[CellGroupData[{
Cell[3271, 112, 180, 3, 37, "Subsubsection",ExpressionUUID->"a7651134-84eb-436f-b545-26ae1d12da44"],
Cell[3454, 117, 76585, 2141, 2902, "Input",ExpressionUUID->"ebae6728-d553-41d9-ae89-9d29bd706908"]
}, Closed]],
Cell[CellGroupData[{
Cell[80076, 2263, 210, 4, 37, "Subsubsection",ExpressionUUID->"3554668a-9339-4462-9a0f-d67924c0e7ce"],
Cell[80289, 2269, 41066, 1200, 1596, "Input",ExpressionUUID->"11665939-6269-411f-9c0b-f14b536abb55"]
}, Closed]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


